Discovery of a low-density filled-ice phase in nitrogen hydrate at high pressure

We map the high-pressure phase diagram of nitrogen hydrate up to 16 GPa at room temperature by combining neutron diffraction, Raman spectroscopy, and crystal structure prediction. We reveal a rich sequence of structural transformations, from sI/sII clathrates to hexagonal (sH) and tetragonal (sT) phases, culminating in a previously unknown orthorhombic filled-ice structure above 1.8 GPa in the Pnma space group, which we designate as NH-V. This new phase cannot be indexed to any known ice frameworks - such as the high-pressure methane hydrates MH-III (Imma) or MH-IV (Pmcn) - and exhibits a density approximately 30% lower than that of stable ice VII, pointing to distinctive water-nitrogen interactions. Our results refine the understanding of nitrogen hydrate behavior under extreme conditions and demonstrate the propensity of nitrogen and water to form stable filled-ice structures up to 16 GPa, with important implications for planetary science.

==> anc/SI.bbl <==
\begin{thebibliography}{1}

\bibitem{rottger1994lattice}
K.~R{\"o}ttger, A.~Endriss, J.~Ihringer, S.~Doyle, and W.~Kuhs, ``Lattice constants and thermal expansion of h2o and d2o ice ih between 10 and 265 k,'' {\em Structural Science}, vol.~50, no.~6, pp.~644--648, 1994.

\bibitem{udachin2001structure}
K.~A. Udachin, C.~I. Ratcliffe, and J.~A. Ripmeester, ``Structure, composition, and thermal expansion of co2 hydrate from single crystal x-ray diffraction measurements,'' {\em The journal of physical chemistry B}, vol.~105, no.~19, pp.~4200--4204, 2001.

\bibitem{shpakov1998elastic}
V.~Shpakov, J.~Tse, C.~Tulk, B.~Kvamme, and V.~Belosludov, ``Elastic moduli calculation and instability in structure i methane clathrate hydrate,'' {\em Chemical Physics Letters}, vol.~282, no.~2, pp.~107--114, 1998.

\bibitem{petuya2018guest}
C.~Petuya, F.~Damay, B.~Chazallon, J.-L. Bruneel, and A.~Desmedt, ``Guest partitioning and metastability of the nitrogen gas hydrate,'' {\em The Journal of Physical Chemistry C}, vol.~122, no.~1, pp.~566--573, 2018.

\end{thebibliography}


==> anc/SI.tex <==
\documentclass[onecolumn,superscriptaddress,amsmath,amssymb]{revtex4-2}
%\documentclass[onecolumn,reprint,superscriptaddress,amsmath,amssymb,aps,prb]{revtex4-2}


\usepackage{bm}
\usepackage[T1]{fontenc}
\usepackage[english]{babel}
\usepackage[utf8]{inputenc}
\usepackage{longtable}
\usepackage{booktabs} 
\usepackage{comment}
\usepackage{amsmath}
\usepackage{makecell} 
\usepackage[version=4]{mhchem}
\usepackage[colorlinks=true, allcolors=blue]{hyperref}
\usepackage{xspace,graphicx}
\usepackage{multirow}
\newcommand{\invcm}{cm\ensuremath{^{-1}}\xspace}
\newcommand{\etal}{\emph{et al.}\xspace}
\newcommand{\ten}[1]{\times10^{#1}}
\usepackage{xcolor}
 \def\thefootnote{*}\footnotetext{These authors contributed equally to this work.}


\begin{document}


\title{Supporting Information}


\author{Selene Berni}
\affiliation{LENS, European Laboratory for Non-Linear Spectroscopy, via Nello Carrara 1, 50019, Sesto Fiorentino (Firenze), Italy}
\affiliation{Dipartimento di Chimica "Ugo Schiff", Universit\`a degli Studi di Firenze, via della Lastruccia 3, 50019, Sesto Fiorentino (Firenze), Italy}
\affiliation{Laboratory of Quantum Magnetism, Institute of Physics,\'{E}cole Polytechnique F\'{e}d\'{e}rale de Lausanne, CH-1015 Lausanne,
Switzerland}

\author{Tomasz Poreba\thefootnote}
\affiliation{Laboratory of Quantum Magnetism, Institute of Physics,\'{E}cole Polytechnique F\'{e}d\'{e}rale de Lausanne, CH-1015 Lausanne,
Switzerland}

\author{Sophie Espert\thefootnote}
\affiliation{Dipartimento di Fisica, Sapienza Universit\'{a} di Roma, 4 Piazzale Aldo Moro, 00185 Roma, Italy}


\author{Simone Di Cataldo}
\affiliation{Dipartimento di Fisica, Sapienza Universit\'{a} di Roma, 4 Piazzale Aldo Moro, 00185 Roma, Italy}

\author{Richard Gaal}
\affiliation{Laboratory of Quantum Magnetism, Institute of Physics,\'{E}cole Polytechnique F\'{e}d\'{e}rale de Lausanne, CH-1015 Lausanne,
Switzerland}

\author{Gabriel Tobie}
\affiliation{Univ Angers, Le Mans Université, CNRS, Laboratoire de Planétologie et Géosciences, UMR 6112, Nantes Université, 2 rue de la Houssinière, Nantes, 44322, France}


\author{Erwan Le Menn}
\affiliation{Universit\'{e} d'Angers, Le Mans, CNRS, Laboratoire de Planétologie et Géosciences, UMR 6112, Nantes Université, 2 rue de la Houssinière, Nantes, 44322, France}


\author{Thomas C. Hansen}
\affiliation{Institut Laue Langevin, 71 Avenue des Martyrs, Grenoble, France}

\author{Gaston Gabarino}
\affiliation{European Synchrotron Radiation Facility, 71 Avenue des Martyrs, Grenoble, France}

\author{Roberto Bini}
\affiliation{Dipartimento di Chimica "Ugo Schiff", Universit\`a degli Studi di Firenze, via della Lastruccia 3, 50019, Sesto Fiorentino (Firenze), Italy}
\affiliation{LENS, European Laboratory for Non-Linear Spectroscopy, via Nello Carrara 1, 50019, Sesto Fiorentino (Firenze), Italy}

\author{Livia Eleonora Bove}
\affiliation{Dipartimento di Fisica, Sapienza Universit\'{a} di Roma, 4 Piazzale Aldo Moro, 00185 Roma, Italy}

\affiliation{Institut de Min\'{e}ralogie, de Physique des Mat\'{e}riaux et de Cosmochimie (IMPMC), Sorbonne Universit\'{e}, CNRS UMR 7590,  MNHN, 4, place Jussieu, Paris, France}

\affiliation{Laboratory of Quantum Magnetism, Institute of Physics,\'{E}cole Polytechnique F\'{e}d\'{e}rale de Lausanne, CH-1015 Lausanne,
Switzerland}


\maketitle

\section{Neutron diffraction}

\subsection{SI-1: Second loading}
After the second cryo-loading, the high-pressure cell was readily examined by neutron diffraction. The first diffraction pattern revealed the presence of sI type clathrate hydrate, as shown in Figure SI-\ref{fig:cla_sI}, where although the short integration time, the diffractogram was Le Bail refined using sI structure (Pm$\bar{3}$n, 11.8242 \AA). The diffractogram’s background was subtracted prior to refinement.
\begin{figure} [!ht]
\centering
\includegraphics[width=0.55\linewidth]{anc/SI/sI.pdf}
\caption{\label{fig:cla_sI}Neutron diffraction pattern (incident wavelength 1.54 \AA) of \ce{N2} clathrate at 0.6 GPa, acquired right after the second cryo-loading, fitted with Le Bail method using the sI clathrate structure (Pm$\bar{3}$n, 11.8242 \AA) and the lead structure present in the sample as pressure calibrant.}
\end{figure}

\subsection{SI-2: First loading}
Figure SI-\ref{fig:sT_mix} reports the neutron diffraction pattern where sT was observed during the first loading. The pressure at which the the appearance of sT occurs is 0.9 GPa, slightly higher than the onset of sH. The sT clathrate is here visible together with sH and ice VI, which is also in accordance with Raman data showing both sH and sT at higher pressures.
\begin{figure} [!ht]
\centering
\includegraphics[width=0.55\linewidth]{anc/SI/sT_mix.png}
\caption{\label{fig:sT_mix}Neutron diffraction pattern (incident wavelength 1.54 \AA) of \ce{N2} clathrate at 0.9 GPa, acquired during the first loading, fitted with Le Bail method using the sH clathrate structure, the sT clathrate structure (P4$_2$/mnm, a=6.368(1) \AA, c = 10.527(2) \AA), and the ice VI structure.}
\end{figure}


\subsection{SI-3: Decompression}
Figure SI-\ref{fig:deco} shows the filled ice neutron diffraction patterns at similar pressures upon compression (where the extra peak, not fitted by the Imma structure is very intense) and decompression (where the extra peak is almost not visible anymore and the structure can be fitted by the Imma space group).
\clearpage
\newpage
\begin{figure} [!ht]
\centering
\includegraphics[width=0.5\linewidth]{anc/SI/deco.png}
\caption{\label{fig:deco}Neutron diffraction patterns (incident wavelength 1.54 \AA) of \ce{N2} filled ice at approximately 2 GPa. In red the diffractogram acquired upon compression, in black the one acquired upon decompression. The extra peak, not fitted by the Imma structure, is marked with an asterisk.}
\end{figure}



\subsection{SI-4: Thermal expansivity}
\begin{figure} [!ht]
\centering
\includegraphics[width=0.5\linewidth]{anc/SI/comparazia_TE.png}
\caption{\label{fig:comparazia_TE}Normalized volumes as a function of temperature of \ce{N2} filled ice from this work (black), deuterated hexagonal ice (red) \cite{rottger1994lattice}, sI \ce{CO2} clathrate (pink) \cite{udachin2001structure}, sI \ce{CH4} clathrate (green) \cite{shpakov1998elastic}, sI and sII \ce{N2} clathrate (respectively orange and cyan) \cite{petuya2018guest}. Except for the \ce{N2} hydrate, at 2.6 GPa, all the other data were acquired at ambient pressure.}
\end{figure}
Figure SI-\ref{fig:comparazia_TE} shows the normalized volume as a function of temperature of \ce{N2} filled ice structure at 2.6 GPa compared to the normalized volumes of other ices, in particular clathrates and pure water hexagonal ice, to which the water network resembles.

\clearpage
\newpage


\section{Raman spectroscopy}

Figure SI-\ref{fig:spettri} shows the fit of the observed optical lattice modes of the filled ice structure of \ce{N2} hydrate and of ice VII at two different pressures. The fit was performed after the subtraction of the intense background at low wavenumber.

\begin{figure} [!ht]
\centering
\includegraphics[width=1\linewidth]{anc/SI/spettri.png}
\caption{\label{fig:spettri}Raman lattice modes of \ce{N2} hydrate (filled ice structure) and ice VII. The spectra were fitted using Voigt functions.}
\end{figure}

Figure SI-\ref{fig:spettro_bkg} reports the original spectrum at 3.8 GPa.

\begin{figure} [!ht]
\centering
\includegraphics[width=0.7\linewidth]{anc/SI/spettro_bkg.png}
\caption{\label{fig:spettro_bkg}Raman spectrum of \ce{N2} hydrate (filled ice structure) in the lattice modes region before the background removal.}
\end{figure}

Figure SI-\ref{fig:fononi_P} shows the trend of the three visible Raman lattice modes of the filled ice phase of \ce{N2} hydrate (black) and of the water ice VII (red) as a function of pressure. The values are the center values of the Voigt fitting the spectra after background removal. Ice VII was present in the sample as it is released from the clathrate structure during the passage to filled ice structure, since the water to nitrogen ration decreases.

\begin{figure} [!ht]
\centering
\includegraphics[width=0.7\linewidth]{anc/SI/fononi_P.png}
\caption{\label{fig:fononi_P}Raman lattice modes of the filled ice phase of \ce{N2} hydrate (black) and of the water ice VII (red) as a function of pressure.}
\end{figure}

Table SI-\ref{tab:fononi_fit} reports the fit parameters of the linear fit of the three visible \ce{N2} filled ice structure lattice modes as a function of pressure, that can be easily used to predict the lattice modes’ values at higher pressure. 



\begin{table}
    \centering
    \caption{Fit parameters of the linear fit of the three visible phonons in the Raman spectra of \ce{N2} filled ice structure.}
    \begin{tabular}{|c|c|c|c|}\hline
                 & Phonon at 100 cm$^{-1}$ & Phonon at 150 cm$^{-1}$ & Phonon at 200 cm$^{-1}$ \\\hline
       Equation  &  y = a + b*x & y = a + b*x  & y = a + b*x  \\\hline
       Weight    & No weighting & No weighting & No weighting \\\hline
       Intercept & 70.6 $\pm$ 2.9 & 117.7 $\pm$ 10.4 & 145.7 $\pm$ 6.2\\\hline
       Slope     & 5.7 $\pm$ 0.3 & 5.2 $\pm$ 1.2 & 7.7 $\pm$ 0.7 \\\hline
       Residual sum of squares & 3.2 & 40.2 & 14.4 \\\hline
       Pearson's r  & 0.998 & 0.973 & 0.996 \\\hline
       R-square (COD)  & 0.996 & 0.947 & 0.991 \\\hline
       Adj. R-square  & 0.993 & 0.894 & 0.982 \\ \hline
    \end{tabular}
    \label{tab:fononi_fit}
\end{table}

\section{Atomic coordinates of the $\textit{Pnma}$ phase}
\begin{table}[h]
\centering
\begin{tabular}{llccc c}
\toprule
\multirow{2}{*}{Atom name} & \multirow{2}{*}{Atom type} & \multicolumn{3}{c}{Fractional coordinates} & \multirow{2}{*}{Chemical occupancy} \\
\cmidrule(lr){3-5}
 & & $x$ & $y$ & $z$ & \\
\midrule
D1   & D & 0.18032 & 0.57038 & 0.04864 & 1 \\
D2a  & D & 0.05398 & 0.25    & 0.89625 & 1 \\
D2b  & D & 0.24029 & 0.25    & 0.81693 & 1 \\
N1   & N & 0       & 0.75    & 0.6987  & 2 \\
O1   & O & 0.15372 & 0.75    & 0.12443 & 1 \\
O2   & O & 0.17423 & 0.25    & 0.93351 & 1 \\
\bottomrule
\end{tabular}
\caption{Fractional coordinates and chemical occupancy for each atom in \textit{Pnma} nitrogen hydrate phase. Note: nitrogen molecule is modeled as a single atom with occupancy of 2 at the center of the mass of the molecule.}
\end{table}
\bibliographystyle{ieeetr}
\bibliography{Biblio}

\end{document}
